KiDS-i-800: Comparing weak gravitational lensing measurements in same-sky surveys

We present a weak gravitational lensing analysis of 815 square degree of $i$-band imaging from the Kilo-Degree Survey (KiDS-$i$-800). In contrast to the deep $r$-band observations, which take priority during excellent seeing conditions and form the primary KiDS dataset (KiDS-$r$-450), the complementary yet shallower KiDS-$i$-800 spans a wide range of observing conditions. The overlapping KiDS-$i$-800 and KiDS-$r$-450 imaging therefore provides a unique opportunity to assess the robustness of weak lensing measurements. In our analysis, we introduce two new `null' tests. The `nulled' two-point shear correlation function uses a matched catalogue to show that the calibrated KiDS-$i$-800 and KiDS-$r$-450 shear measurements agree at the level of $1 \pm 4$\%. We use five galaxy lens samples to determine a `nulled' galaxy-galaxy lensing signal from the full KiDS-$i$-800 and KiDS-$r$-450 surveys and find that the measurements agree to $7 \pm 5$\% when the KiDS-$i$-800 source redshift distribution is calibrated using either spectroscopic redshifts, or the 30-band photometric redshifts from the COSMOS survey.

==> compile.sh <==
pdflatex iband_tech.tex
bibtex iband_tech
pdflatex iband_tech.tex
pdflatex iband_tech.tex
